GSL: A Cryptographic Library for the strong RSA Graph Signature Scheme

Current cloud and network infrastructures do not employ privacy-preserving methods to protect their assets. Anonymous credential schemes are a cryptographic building block that enables the certification of data structures and prove properties over their representations without disclosing the innards of their data structures in zero-knowledge. The GRaph Signature (GRS) scheme enables the certification and proof methods to sign infrastructure topologies represented as graph data structures and use zero-knowledge to prove properties over their certificates. As such, they represent a powerful privacy-preserving method that proves properties over a signed topology graph to another party without disclosing the blueprint of its topology. In this paper, we report our efforts in designing, implementing and benchmarking a Graph Signature Library (GSL). GSL is a cryptographic library realized in Java that implements the graph signature scheme.

==> analysis/configuration.R <==
options(digits = 3)
options("scipen" = 3)

# configure theme for all plots
theme_set(
  theme_light() +
    theme(axis.title = element_text(colour= "black", size = 12, face = "plain"),
          axis.text = element_text(colour = "black", size = 10, face = "plain"),
          # strip.text.x = element_text(colour = "black", size = 14, face = "bold"),
          strip.background = element_blank(),
          strip.placement = "outside")
)

# paper folders
paperDataFolderPath <- "../data/"
paperFigureFolderPath <- "../figures/"
paperAnalysisFolderPath <- "../analysis/"



==> analysis/extendedKeyGen.R <==
# key generation performance results analysis for journal paper

## load required packages, auxiliary functions and configuration
## ---- extendedkeygen ----

source("analysis/packages.R")
source("analysis/configuration.R")

# read data
dataFile <- "ekpBaseGen"
dataPath <- paste0("data/", dataFile, ".csv", collapse = "" )
generateBasesTime <- read.csv(dataPath, sep = ",")

ggplot(generateBasesTime, aes(x = reorder(factor(generateBasesTime$Vertices)), y = generateBasesTime$mean, group = generateBasesTime$KeyLength)) +
  geom_line(aes(linetype = factor(generateBasesTime$KeyLength), color = factor(generateBasesTime$KeyLength)), size = 1) +
  geom_point(aes(colour = factor(generateBasesTime$KeyLength), shape = factor(generateBasesTime$KeyLength))) +
  # facet_wrap(signer_issuing_time$Type ~ ., scales = "free_y", ncol = 3) +
  labs(x = "Graph size (number of vertices)", y = "CPU time (ms)", color = "Key length", shape = "") +
  # coord_trans( y="log2") +
  # coord_trans( y="log10") +
  # scale_y_continuous(labels = scientific) +
  # annotation_logticks() +
  # scale_y_continuous(trans = log2_trans(),
  # breaks = trans_breaks("log2", function(x) 2^x),
  # labels = trans_format("log2", math_format(2^.x))) +
  # scale_y_log10(breaks = trans_breaks("log10", function(x) 10^x),
  #               labels = trans_format("log10", math_format(10^.x))) +
  guides(shape = FALSE, linetype = FALSE) +
  theme(
    strip.text.x = element_text(colour = "black", size = 10),
    strip.background = element_blank(),
    strip.placement = "outside"
  )
# read data
dataFile <- "ekpSetupEncoding"
dataPath <- paste0("data/", dataFile, ".csv", collapse = "" )
generateBasesTime <- read.csv(dataPath, sep = ",")

ggplot(generateBasesTime, aes(x = reorder(factor(generateBasesTime$Vertices)), y = generateBasesTime$mean, group = generateBasesTime$KeyLength)) +
  geom_line(aes(linetype = factor(generateBasesTime$KeyLength), color = factor(generateBasesTime$KeyLength)), size = 1) +
  geom_point(aes(colour = factor(generateBasesTime$KeyLength), shape = factor(generateBasesTime$KeyLength))) +
  # facet_wrap(signer_issuing_time$Type ~ ., scales = "free_y", ncol = 3) +
  labs(x = "Graph size (number of vertices)", y = "CPU time (ms)", color = "Key length", shape = "") +
  # coord_trans( y="log2") +
  # coord_trans( y="log10") +
  # scale_y_continuous(labels = scientific) +
  # annotation_logticks() +
  # scale_y_continuous(trans = log2_trans(),
  # breaks = trans_breaks("log2", function(x) 2^x),
  # labels = trans_format("log2", math_format(2^.x))) +
  # scale_y_log10(breaks = trans_breaks("log10", function(x) 10^x),
  #               labels = trans_format("log10", math_format(10^.x))) +
  guides(shape = FALSE, linetype = FALSE) +
  theme(
    strip.text.x = element_text(colour = "black", size = 10),
    strip.background = element_blank(),
    strip.placement = "outside"
  )


==> analysis/functions.R <==
data_summary <- function(data, varname, groupnames){
  require(plyr)
  summary_func <- function(x, col){
    c(mean = mean(x[[col]], na.rm=TRUE),
      sd = sd(x[[col]], na.rm=TRUE),
      N = length(x[[col]]),
      se = sd(x[[col]], na.rm=TRUE)/sqrt(length(x[[col]]))
    )

  }
  data_sum <- ddply(data, groupnames, .fun=summary_func, .inform= TRUE, varname)
  #data_sum <- rename(data_sum, c("mean" = varname))

  return(data_sum)
}

## constructs a file path
getFilePath <- function(folderPath, fileName, extension){
  filePath <- paste0(folderPath, fileName, extension, collapse = "" )
  return(filePath)
}

## creates ordered boxplots with jitter
jitterOrderedBoxplot <- function(df, dx , dy, dfill, xlabel, ylabel, flabel){
  p <- ggplot(df, aes(x = reorder(factor(dx), dy), y = dy)) +
    stat_boxplot(geom = 'errorbar', color = "black") +
    geom_boxplot(aes(fill = factor(dfill)), color = "black", notch = FALSE) +
    geom_point(position = "jitter", color = "blue", alpha = .5) +
    geom_rug( color = "black") +
    labs(x = xlabel,  y = ylabel, fill = flabel) +
    coord_flip() + theme_bw()
  return(p)
}

## creates an ordered boxplot with facets
facetOrderedBoxplot <- function(df, dx, dy, dg,  xlabel, ylabel, flabel) {
  p <- ggplot(df, aes(x = reorder(factor(dx), dy), y = dy)) +
    geom_boxplot(aes(fill = factor(dg)), notch = FALSE, width = 0.8) +
    facet_grid(dg, margins = FALSE,  scales = "free", space = "free") +
    labs(x = xlabel,  y = ylabel, fill = flabel) +
    coord_flip() + theme_bw()
  return(p)
}

## creates an ordered barplot that calculates the mean
facetOrderedMeanBarplot <- function(dataframe, dx, dy, dg, xlabel, ylabel, flabel) {
  p <- ggplot(dataframe, aes(x = reorder(factor(dx), dy), y = dy)) +
    geom_bar(stat = "summary", fun.y = "mean", position = "dodge", aes(fill = factor(dg)))  +
    facet_grid(dg, margins = FALSE,  scales = "free", space = "free") +
    labs( x = xlabel,  y = ylabel, fill = flabel) +
    coord_flip() +
    theme_bw()
  return(p)
}

## read csv files
readCSVs <- function(a_csv) {
  print(a_csv)
  the_data <- read.csv(a_csv, header = TRUE, sep = ",", stringsAsFactors=FALSE)
}

## create a list of dataframes from csv files
getCSVData <- function(dPattern, path, fPattern ){
  dirs <- grep(dPattern,list.dirs(path,recursive=FALSE),value=TRUE)
  lfiles <- list.files(dirs, pattern = fPattern, recursive = TRUE, full.names = TRUE, include.dirs = TRUE)
  data <- lapply(lfiles, FUN = readCSVs)
  return(data)
}

filterIssuing <- function(df) {
  d <- filter(df, df$Method == "SignerOrchestrator.round2" | df$Method == "SignerOrchestrator.encodeSignerGraph" |  df$Method == "SignerOrchestrator.createPartialSignature" | df$Method == "RecipientOrchestrator.round3" | df$Method == "RecipientOrchestrator.serializeFinalSignature" | df$Method == "SignerOrchestrator$SignatureData.computeRandomPrimeE" | df$Method == "GSUtils.isPrime" |  df$Method == "QRElement.modPow" | df$Method == "graph.GraphRepresentation.encodeGraph" | df$Method == "RecipientOrchestrator.round1" | df$Method == "RecipientOrchestrator.computeChallenge" | df$Method == "SignerOrchestrator.prepareProvingSigningQ" | df$Method == "SignerOrchestrator.verifyRecipientCommitment" |  df$Method == "SigningQVerifierOrchestrator.computeChallenge" | df$Method == "SigningQVerifierOrchestrator.executeVerification" | df$Method == "SigningQVerifierOrchestrator.populateChallengeList" | df$Method == "GSSignature.verify" | df$Method == "GSSignatureValidator.computeQ" | df$Method == "GSSignatureValidator.verify"| df$Method == "GSUtils.computeHash" |  df$Method == "GSCommitment.createCommitment" | df$Method == "RecipientOrchestrator.createProofSignature" |  df$Method == "SignerOrchestrator.computeChallenge" | df$Method == "SignerOrchestrator.computeQ" | df$Method == "SigningQProverOrchestrator.computeChallenge" | df$Method == "SigningQProverOrchestrator.populateChallengeList" | df$Method == "GSSignatureValidator.verifySignature" |  df$Method == "AbstractCommitmentVerifier.computeVerifierWitness" | df$Method == "AbstractCommitmentVerifier.executeVerification" | df$Method == "RecipientOrchestrator.generateRecipientMSK" | df$Method == "AbstractCommitmentProver.computeWitness" | df$Method == "AbstractCommitmentProver.executePreChallengePhase" | df$Method == "SignerOrchestrator.populateChallengeList" | df$Method == "AbstractCommitmentProver.computeWitnessRandomness" | df$Method == "AbstractCommitmentProver.computeResponses" | df$Method == "AbstractCommitmentProver.executePostChallengePhase" | df$Method == "SignerOrchestrator.computeA" | df$Method == "GSSignatureValidator.verifyAgainstHatQ" |  df$Method == "QRElement.modInverse" | df$Method == "QRElement.multiply" | df$Method == "SignerOrchestrator.round0" | df$Method == "SignerOrchestrator$SignatureData.computeVPrimePrimeRandomness" |  df$Method == "GSUtils.createRandomNumber" |  df$Method == "AbstractCommitmentVerifier.checkLengths" |  df$Method == "GSUtils.randomMinusPlusNumber" | df$Method == "SigningQCorrectnessVerifier.executeVerification" | df$Method == "GSRecipient.generatevPrime" |  df$Method == "SigningQProverOrchestrator.executePreChallengePhase" | df$Method == "SigningQCorrectnessProver.executePreChallengePhase" | df$Method == "SigningQCorrectnessVerifier.checkLengths" | df$Method == "SigningQVerifierOrchestrator.checkLengths" | df$Method == "SigningQProverOrchestrator.executePostChallengePhase" | df$Method == "SigningQCorrectnessProver.executePostChallengePhase" )
  return(d)
}

filterProving <- function(df){
  d <- filter(df, df$Method == "QRElement.modPow" | df$Method == "VerifierOrchestrator.executeVerification" | df$Method == "ProverOrchestrator.executePreChallengePhase" | df$Method == "VerifierOrchestrator.computeCommitmentVerifier" | df$Method == "AbstractCommitmentVerifier.computeVerifierWitnes" | df$Method == "AbstractCommitmentVerifier.executeVerificatio" | df$Method == "AbstractCommitmentProver.executePreChallengePhase" | df$Method == "PossessionVerifier.executeCompoundVerificatio" | df$Method == "PossessionVerifier.executeVerificatio" | df$Method == "ProverOrchestrator.computeTildeZ" | df$Method == "PossessionProver.executeCompoundPreChallengePhase" | df$Method == "ProverOrchestrator.computeCommitmentProvers" | df$Method == "ProverOrchestrator.readSignature" | df$Method == "AbstractCommitmentProver.computeWitness" | df$Method == "PossessionProver.computetildeZ" | df$Method == "GSSignature.verify" | df$Method == "AbstractCommitmentProver.computeResponses" | df$Method == "AbstractCommitmentProver.executePostChallengePhase" | df$Method == "ProverOrchestrator.computeIndexesCommitment" | df$Method == "ProverOrchestrator.computePairWiseCommitment" | df$Method == "GSCommitment.createCommitment" | df$Method == "VerifierOrchestrator.computeChallenge" | df$Method == "VerifierOrchestrator.constructBaseCollection" | df$Method == "VerifierOrchestrator.populateChallengeList" | df$Method == "VerifierOrchestrator.storeProofSignature" | df$Method == "AbstractCommitmentProver.computeWitnessRandomness" | df$Method == "GSProver.computeCommitments" | df$Method == "PossessionProver.executePostChallengePhase" | df$Method == "PossessionVerifier.checkLengths" | df$Method ==  "ProverOrchestrator.computeChallenge" | df$Method == "ProverOrchestrator.populateChallengeList" | df$Method == "PossessionProver.createWitnessRandomness" | df$Method == "GSUtils.computeHash" | df$Method == "GSSignatureValidator.computeQ" | df$Method == "GSSignatureValidator.verify" | df$Method == "GSSignatureValidator.verifySignature" | df$Method == "GSSignatureValidator.checkE" | df$Method == "QRElement.modInverse" | df$Method == "GSUtils.createRandomNumber" | df$Method == "AbstractCommitmentVerifier.checkLength" | df$Method == "GSSignatureValidator.verifyAgainstHatQ" | df$Method == "PairWiseDifferenceProver.computeResponses" | df$Method == "PairWiseDifferenceProver.executePostChallengePhase" | df$Method == "ProverOrchestrator.computePairWiseProvers" | df$Method == "PairWiseDifferenceProver.computeWitness" | df$Method == "PairWiseDifferenceProver.executeCompoundPreChallengePhase" | df$Method == "PairWiseDifferenceProver.executePreChallengePhas" | df$Method == "QRElement.multiply" | df$Method == "VerifierOrchestrator.computePairWiseVerifiers" | df$Method == "PairWiseDifferenceVerifier.executeVerification" | df$Method == "PairWiseDifferenceVerifier.checkLength" | df$Method == "PairWiseDifferenceProver.createWitnessRandomness" | df$Method == "VerifierOrchestrator.checkLengths" | df$Method == "PairWiseDifferenceProver.computeEEA" | df$Method == "PairWiseDifferenceProver.executePrecomputation" | df$Method == "VerifierOrchestrator.createQuery" | df$Method == "AbstractCommitmentVerifier.checkBasesLegal" | df$Method == "VerifierOrchestrator.checkLengths" | df$Method == "VerifierOrchestrator.computeChallenge" | df$Method == "VerifierOrchestrator.computeCommitmentVerifiers" | df$Method == "VerifierOrchestrator.computePairWiseVerifiers" | df$Method == "VerifierOrchestrator.executeVerification" | df$Method == "PossessionVerifier.executeCompoundVerification")
}

## create ordered mean barplots with standard deviation
createMeanSDBarplots <- function(df, dx, dy, dg, xlabel, ylabel, flabel) {

p <-  ggplot(df, aes(x = reorder(factor(dx), dy), y = dy)) +
    geom_bar(stat = "summary", fun.y = "mean", position = "dodge", aes(fill = factor(dg)))  +
    geom_errorbar(aes(ymin=mean-sd, ymax=mean+sd), width=.25, position=position_dodge(0.9)) +
    facet_grid(dg, margins = FALSE,  scales = "free", space = "free") +
    labs( x = xlabel,  y = ylabel, fill = flabel) +
    coord_flip() +  theme_bw()
return(p)
}


## create line plots
createOrderedLinePlots <- function(df, dx, dy, dg, dv, xlabel, ylabel, flabel) {
  p <- ggplot(df, aes(x=reorder(factor(dx), dy), y=dy, group=factor(dg) )) +
          geom_line(aes( linetype=factor(dg), color=factor(dg))) +
          geom_point(aes(color=factor(dg))) +
          labs( x = xlabel,  y = ylabel, color = flabel, linetype = flabel) +
          facet_grid(dv) +
          theme_bw()
  return(p)
}

## create a dataframe that includes data from csv file for all key lengths
createDataSetFromCSV <- function(csvFolder, expFolder, csvName, verticesNo) {
  (data_512 <- getCSVData(paste0(csvFolder,"-512*"), paste0("../data/", expFolder), csvName))
  # create a dataframe from the experiments
  df_512 <- bind_rows(data_512, .id="expID")
  df_512['KeyLength'] = 512

  (data_1024 <- getCSVData(paste0(csvFolder,"-1024*"), paste0("../data/", expFolder), csvName))
  df_1024 <- bind_rows(data_1024, .id="expID")
  df_1024['KeyLength'] = 1024

  (data_2048 <- getCSVData(paste0(csvFolder,"-2048*"), paste0("../data/", expFolder), csvName))
  df_2048 <- bind_rows(data_2048, .id="expID")
  df_2048['KeyLength'] = 2048

  (data_3072 <- getCSVData(paste0(csvFolder,"-3072*"), paste0("../data/", expFolder), csvName))
  df_3072 <- bind_rows(data_3072, .id="expID")
  df_3072['KeyLength'] = 3072

  perfData <- rbind(df_512, df_1024)
  perfData <- rbind(perfData, df_2048)
  perfData <- rbind(perfData, df_3072)

  perfData <- bind_rows(perfData, .id="expID")
  perfData['Vertices'] = verticesNo
  return(perfData)
}

renameHeadings <- function(df, columns) {
  names(df) <- columns
  return(df)
}

## filters Method column for adding only graph signature library related functions and keeps only the name of the method
filterMethods <- function(df){
  (filtered <- df[with(df, grepl("eu.prismacloud.primitives.zkpgs.*", df$Method)), ])

  # truncate method names
  (filtered$Method <- gsub(pattern = "eu.prismacloud.primitives.zkpgs.", replacement = "", filtered$Method))
  (filtered$Method <- gsub(pattern = " (/.)*[a-zA-Z]*.java", replacement = "", filtered$Method))
  (filtered$Method <- gsub(pattern = "\\(.*?\\)", replacement = "", filtered$Method))
  (filtered$Method <- gsub(pattern = "prover.", replacement = "", filtered$Method))
  (filtered$Method <- gsub(pattern = "verifier.", replacement = "", filtered$Method))
  (filtered$Method <- gsub(pattern = "util.crypto.", replacement = "", filtered$Method))
  (filtered$Method <- gsub(pattern = "orchestrator.", replacement = "", filtered$Method))
  (filtered$Method <- gsub(pattern = "util.", replacement = "", filtered$Method))
  (filtered$Method <- gsub(pattern = "commitment.", replacement = "", filtered$Method))
  return(filtered)
}

savePlot <- function( name, width, height) {
  if (missing(width) && missing(height)) ggsave(name, device = "pdf", path = "../figures")
  else if (missing(width)) ggsave(name, device = "pdf", path = "../figures", height = height)
  else if (missing(height)) ggsave(name, device = "pdf", path = "../figures", width = width)
  else ggsave(name, device = "pdf", path = "../figures", width = width, height = height)
}

# save csv file
writeCSV <- function(dataframe, path) {
  write.csv(dataframe,path, row.names = TRUE)
}

# calculate confidence interval (95%) from a normal distribution
calcCI <- function(mean, sd, N, ci=0.975) {
  error <- (qnorm(ci)*sd) / sqrt(N)
  left <- mean - error
  right <- mean + error
  res <- c(left,right)
  return(res)
  # return(right)
}


==> analysis/issuing.R <==
## ---- issuing_time ----
source("analysis/packages.R")
source("analysis/configuration.R")
source("analysis/functions.R")

# read data
dataFile <- "issuing_time"
dataPath <- paste0("data/", dataFile, ".csv", collapse = "" )
issuing_time <- read.csv(dataPath, sep = ",")

to_string_is <- as_labeller(c( `Signer issuing time` = "Signer Issuing time", `Recipient issuing time` = "Recipient Issuing time"))

signer_issuing_time <- issuing_time[with(issuing_time, grepl("Signer issuing time", issuing_time$Type)), ]

ggplot(signer_issuing_time, aes(x = reorder(factor(signer_issuing_time$Vertices)), y = signer_issuing_time$mean, group = factor(signer_issuing_time$KeyLength))) +
  geom_line(aes(linetype = factor(signer_issuing_time$KeyLength), color = factor(signer_issuing_time$KeyLength)),  size = .5) +
  geom_point(aes(colour = factor(signer_issuing_time$KeyLength), shape = factor(signer_issuing_time$KeyLength)), size = 1) +
  geom_errorbar(aes(colour = factor(signer_issuing_time$KeyLength), ymin = mean - se, ymax = mean + se), width= .15) +
  # facet_wrap( . ~ signer_issuing_time$Type, scales = "free",  ncol = 1) +
  labs(x = "Graph size (the number of vertices)", y = "CPU time (ms)", color = "Key length", shape = "") +
  scale_linetype_manual(values=c("solid", "dashed","twodash", "dotdash")) +
  guides(shape = FALSE, linetype = FALSE)  +
  theme(
    # aspect.ratio = 1/0.8,
    strip.text.x = element_text(colour = "black", size = 10)
  )
   # guides(shape= FALSE, linetype = FALSE)  +
  # guides( colour = guide_legend(), shape = guide_legend(), linetype= FALSE) +
  # theme(
    # aspect.ratio = 1/0.9)
recipient_issuing_time <- issuing_time[with(issuing_time, grepl("Recipient issuing time", issuing_time$Type)), ]

ggplot(recipient_issuing_time, aes(x = reorder(factor(recipient_issuing_time$Vertices)), y = recipient_issuing_time$mean, group = factor(recipient_issuing_time$KeyLength))) +
  geom_line(aes(linetype = factor(recipient_issuing_time$KeyLength), color = factor(recipient_issuing_time$KeyLength)),  size = .5) +
  geom_point(aes(colour = factor(recipient_issuing_time$KeyLength), shape = factor(recipient_issuing_time$KeyLength)), size = 1) +
  geom_errorbar(aes(colour = factor(recipient_issuing_time$KeyLength), ymin = mean - se, ymax = mean + se), width= .15) +
  labs(x = "Graph size (the number of vertices)", y = "CPU time (ms)", color = "Key length", shape = "") +
  scale_linetype_manual(values=c("solid", "dashed","twodash", "dotdash")) +
  guides(shape = FALSE, linetype = FALSE)  +
  theme(
    # aspect.ratio = 1/0.8,
    strip.text.x = element_text(colour = "black", size = 10)
  )


==> analysis/keyGen.R <==
# key generation performance results analysis for journal paper

## load required packages, auxiliary functions and configuration
## ---- keygen ----

source("analysis/packages.R")
source("analysis/configuration.R")

# read data
dataFile <- "keyGenData"
dataPath <- paste0("data/", dataFile, ".csv", collapse = "" )
df2 <- read.csv(dataPath, sep = ",")

ggplot(df2, aes(x = factor(df2$KeyLength), y = df2$mean,  fill = factor(df2$KeyLength))) +
	geom_bar(stat = "identity", width = 0.5) +
  geom_errorbar(aes(ymin = mean - se, ymax = mean + se), width = .15,
                position = position_dodge(0.9)) +
  labs(x = "Key length",  y = "Mean key generation time (sec)", fill = "") +
  theme(
  aspect.ratio = 0.5/1.5,
  legend.position = "none")


==> analysis/packages.R <==
# packages
# install.packages('DMwR')
# install.packages("gplots")
# install.packages('DAAG')
# install.packages("agricolae")
# install.packages("ggpubr")
# devtools::install_github("thomasp85/patchwork")
# install.packages("ggplot2")
# install.packages("Rmisc")
# install.packages('kableExtra')
library('kableExtra')
library("Rmisc")
library(agricolae)
library(dplyr)
library(ggplot2)
# library(cowplot)
library(gplots)
library(DAAG)
library(e1071)
# library(plyr)
library(outliers)
library(reshape2)
library(car)
library(ggpubr)


==> analysis/proving.R <==
## ---- proving ----
 source("analysis/configuration.R")
# read data
dataFile <- "provingData"
dataPath <- paste0("data/", dataFile, ".csv", collapse = "" )
pOrchestrator <- read.csv(dataPath, sep = ",")

# to_string_p <- as_labeller(c(`ProverOrchestrator.executePreChallengePhase` = "PreChallenge \n Phase", `ProverOrchestrator.executePostChallengePhase` = "PostChallenge \n Phase", `ProverOrchestrator.computeChallenge` = "Challenge  \n computation", `ProverOrchestrator.computeCommitmentProvers` = "Commitment \n Provers", `ProverOrchestrator.computePairWiseProvers` = "PairWise \n Provers", `ProverOrchestrator.computeTildeZ` = "Possession \n Prover"))

to_string_p <- as_labeller(c(`AbstractCommitmentProver.executePreChallengePhase` = "Commitment \n Provers", `PossessionProver.executeCompoundPreChallengePhase` = "Possession \n Prover"))


ggplot(pOrchestrator, aes(x = reorder(factor(pOrchestrator$Vertices)), y = pOrchestrator$mean, group = pOrchestrator$KeyLength)) +
  geom_errorbar(aes(colour = factor(pOrchestrator$KeyLength), ymin = mean - sd, ymax = mean + sd), colour = "black", width = .2, linetype = "solid") +
  geom_line(aes(linetype = factor(pOrchestrator$KeyLength), color = factor(pOrchestrator$KeyLength)), size = 1) +
  geom_point(aes(shape = factor(pOrchestrator$KeyLength), colour = factor(pOrchestrator$KeyLength)), size = 2) +
  # facet_wrap(vOrchestrator$Method ~ .,  labeller = to_string, ncol = 5) +
  # facet_wrap(vOrchestrator$Method ~ .,  labeller = to_string, scales = "free" ) +
  facet_wrap(pOrchestrator$Method ~ .,  labeller = to_string_p) +
  labs(x = "Graph size (number of vertices)", y = "Mean CPU time (ms)", colour = "Key Length", shape = "") +
  # background_grid(major = "xy", minor = "none") +
  guides(shape = FALSE, linetype = FALSE) +
  theme(
    strip.text.x = element_text(colour = "black", size = 10),
    strip.background = element_blank(),
    strip.placement = "outside",
    aspect.ratio = 1
  )


==> analysis/verifying.R <==
## ---- verifying ----
source("analysis/configuration.R")

# read data
dataFile <- "verificationData"
dataPath <- paste0("data/", dataFile, ".csv", collapse = "" )
vOrchestrator <- read.csv(dataPath, sep = ",")

neworder <- c("AbstractCommitmentVerifier.executeVerification","PossessionVerifier.executeCompoundVerification")
library(plyr)

vOrchestrator <- arrange(transform(vOrchestrator, Method = factor(Method,levels = neworder)), Method)

# to_string <- as_labeller(c(`VerifierOrchestrator.computePairWiseVerifiers` = "PairWise\n Verifiers", `VerifierOrchestrator.computeChallenge` = "Challenge \n computation", `VerifierOrchestrator.computeCommitmentVerifiers` = "Commitment \n Verifiers", `VerifierOrchestrator.executeVerification` = "Verification", `PossessionVerifier.executeCompoundVerification` = "Possession \n Verifier"))
# todo measure cpu time for executeVerification for all commitment verifiers and do the same for the possession verifier

to_string <- as_labeller(c( `AbstractCommitmentVerifier.executeVerification` = "Commitment \n Verifiers", `PossessionVerifier.executeCompoundVerification` = "Possession \n Verifier"))

ggplot(vOrchestrator, aes(x = reorder(factor(vOrchestrator$Vertices)), y = vOrchestrator$mean, group = vOrchestrator$KeyLength)) +
  geom_errorbar(aes(colour = factor(vOrchestrator$KeyLength), ymin = mean - sd, ymax = mean + sd), colour = "black", width = .2, linetype = "solid") +
  geom_line(aes(linetype = factor(vOrchestrator$KeyLength), color = factor(vOrchestrator$KeyLength)), size = 1) +
  geom_point(aes(shape = factor(vOrchestrator$KeyLength), colour = factor(vOrchestrator$KeyLength)), size = 2) +
  # facet_wrap(vOrchestrator$Method ~ .,  labeller = to_string, ncol = 5) +
  # facet_wrap(vOrchestrator$Method ~ .,  labeller = to_string, scales = "free" ) +
  facet_wrap(vOrchestrator$Method ~ .,  labeller = to_string ) +
  labs(x = "Graph size (number of vertices)", y = "Mean CPU time (ms)", colour = "Key Length", shape = "") +
  # background_grid(major = "xy", minor = "none") +
  guides(shape = FALSE, linetype = FALSE) +
  theme(
    strip.text.x = element_text(colour = "black", size = 10),
    strip.background = element_blank(),
    strip.placement = "outside",
    aspect.ratio = 1
  )

